Gravitational versus magnetohydrodynamic waves in curved spacetime in the presence of large-scale magnetic fields

The general-relativistic (GR) magnetohydrodynamic (MHD) equations for a conductive plasma fluid are derived and discussed in the curved spacetime described by Thorne's metric tensor, i.e., a family of cosmological models with inherent anisotropy due to the existence of an ambient, large-scale magnetic field. In this framework, it is examined whether the magnetized plasma fluid that drives the evolution of such a model can be subsequently excited by a transient, plane-polarized gravitational wave (GW) or not. To do so, we consider the associated set of the perturbed equations of motion and integrate it numerically, to study the evolution of instabilities triggered by the GW propagation. In particular, we examine to what extend perturbations of the electric- and/or the magnetic field can be amplified due to a potential energy transfer from the GW to the electromagnetic (EM) degrees of freedom. The evolution of the perturbed quantities depends on four free parameters, namely, the conductivity of the fluid, $\sg$, the speed-of-sound-square, $\frac{1}{3}< \left ( \frac{C_s}{c} \right )^2 \equiv \gm < 1$, which in this model may serve also as a measure of the inherent anisotropy, the GW frequency, $\om_{g}$, and the associated angle of propagation with respect to the direction of the magnetic field, $\theta$. We find that, the GW propagation in the anisotropic magnetized medium under consideration does excite several MHD modes, in other words, there is energy transfer from the gravitational to the EM degrees of freedom that could result in the acceleration of charged particles at the spot and in the subsequent damping of the GW.

==> numgw.f <==
      program numericint

      parameter (N=32)
      parameter (pi=3.14159)

	real t0,h,x0(N),xend(N),ff(N)
	real tfinal, tol 
	real electx, electy, electz
	real hox, hxxi, hxv,puknot
	real c1,c2,c3,c4,plat,puknot1
	real alph, omg, gam, tht,el
	integer i,j
c----------------------------------
      common tfinal, tol
c----------------------------------------
       alph=-1.4
	 omg=0.1
	 gam=0.71
	 el=(1-gam)/(1+gam)
	 tht=pi*45.0/180
	 plat=1.00
c--------------------------------------
      tol=0.001
	tfinal=4.0
c--------------------------------------
c--------------------------------------
	xend(1)=plat
	xend(2)=-2*(omg+1/(1+gam))
      xend(3)=plat
	xend(4)=2*(omg-1/(1+gam))
      xend(5)=plat
	xend(6)=alph
      xend(7)=plat
	xend(8)=alph
      xend(9)=plat
	xend(10)=alph
      xend(11)=plat
	xend(12)=alph
      do i=13,N,1
      xend(i)=0.0
      enddo	
c----------------------------------------------------------------------      
      electx=(xend(15)**2+xend(16)**2)**0.5
      electy=(xend(17)**2+xend(18)**2)**0.5
	electz=(xend(19)**2+xend(20)**2)**0.5
	hox=(xend(1)**2+xend(3)**2)**0.5
	hxxi=(xend(5)**2+xend(7)**2)**0.5
	hxv=(xend(9)**2+xend(11)**2)**0.5
c---------------------------------------------------------------------
      do i=1,N,1
	x0(i)=xend(i)
	enddo

c---------------------------------------------------------------------
	t0=1.0
	h=0.01
c---------------------------------------------------------------------
      c1=xend(2)+omg*xend(3)+2*xend(1)/((1+gam)*t0)
     s+(sin(tht)*sin(tht)/(t0**(2*el))+cos(tht)*cos(tht)/t0)*omg*xend(7)
     s+sin(tht)*cos(tht)*(1/(t0**(2*el))-1/t0)*omg*xend(11)
      c2=xend(4)-omg*xend(1)+2*xend(3)/((1+gam)*t0)
     s-(sin(tht)*sin(tht)/(t0**(2*el))+cos(tht)*cos(tht)/t0)*omg*xend(5)
     s-sin(tht)*cos(tht)*(1/(t0**(2*el))-1/t0)*omg*xend(9)
      c3=4*pi*xend(13)+omg*cos(tht)*xend(18)+omg*sin(tht)*xend(20)
      c4=4*pi*xend(14)-omg*cos(tht)*xend(17)-omg*sin(tht)*xend(19)
	puknot=(xend(25)**2+xend(26)**2)**0.5
	puknot1=xend(25)	
c-------------------------------------------------------------------------
c-------------------------------------------------------------------------
      open(5, file = 'elgz5.dat', status = 'unknown')

10    if (t0 .LT. tfinal+0.01) then 
      write(5,99)t0,electz
      call rkfsys(t0,h,x0,xend,ff,N)
c----------------------------------------------------------------------
      do i=1,N,1
	x0(i)=xend(i)
	enddo


c-----------------------------------------------------------------------
c-----------------------------------------------------------------------
      electx=(xend(15)**2+xend(16)**2)**0.5
	electy=(xend(17)**2+xend(18)**2)**0.5
	electz=(xend(19)**2+xend(20)**2)**0.5
      hox=(xend(1)**2+xend(3)**2)**0.5
	hxxi=(xend(5)**2+xend(7)**2)**0.5
	hxv=(xend(9)**2+xend(11)**2)**0.5
      c1=xend(2)+omg*xend(3)+2*xend(1)/((1+gam)*t0)
     s+(sin(tht)*sin(tht)/(t0**(2*el))+cos(tht)*cos(tht)/t0)*omg*xend(7)
     s+sin(tht)*cos(tht)*(1/(t0**(2*el))-1/t0)*omg*xend(11)
      c2=xend(4)-omg*xend(1)+2*xend(3)/((1+gam)*t0)
     s-(sin(tht)*sin(tht)/(t0**(2*el))+cos(tht)*cos(tht)/t0)*omg*xend(5)
     s-sin(tht)*cos(tht)*(1/(t0**(2*el))-1/t0)*omg*xend(9)
      c3=4*pi*xend(13)+omg*cos(tht)*xend(18)+omg*sin(tht)*xend(20)
      c4=4*pi*xend(14)-omg*cos(tht)*xend(17)-omg*sin(tht)*xend(19)
	puknot=(xend(25)**2+xend(26)**2)**0.5
	puknot1=xend(25)
c-----------------------------------------------------------------------
c-----------------------------------------------------------------------
	goto 10
	endif 

c---------------------------------------------

99	format(F15.10, 1X, F15.10) 
      close(5)
	end   
c---------------------------------------------------------------------------
c---------------------------------------------------------------------------
c---------YPOROUTINES-------------------------------------------------------
c---------------------------------------------------------------------------
c---------------------------------------------------------------------------



      subroutine rkfsys(t0,h,x0,xend,ff,N)
c------------------------------------------------      
c------------------------------------------------     
      real x0(N),xend(N),ff(N),xwrk(6,N)
	real inter1(N), inter2(N)
	real t0,h,tol,tfinal
	integer i,N
	real error, sum, storeh, tend, abs, amax1
	common tol, tfinal
c------------------------------------------------
      tend=t0+h
	storeh=h
c------------------------------------------------
1       if (t0 .GE. tend) then 
 	  h=storeh
	  return
	  else 
c------(10)-----------------------------------------
           call derivs(x0,t0,ff,N)
           do i=1,N,1
	     xwrk(1,i)=h*ff(i)
           xend(i)=x0(i)+xwrk(1,i)/4.0
	     enddo
c------(20)------------------------------------------
           call derivs(xend,t0+h/4.0,ff,N)
	     do i=1,N,1
	     xwrk(2,i)=h*ff(i)
           xend(i)=x0(i)+(xwrk(1,i)*3.0+xwrk(2,i)*9.0)/32.0
           enddo
c------(30)------------------------------------------
           call derivs(xend,t0+3.0*h/8.0,ff,N)
	     do i=1,N,1
	     xwrk(3,i)=h*ff(i)
     	     inter1(i)=x0(i)+(xwrk(1,i)*1932.0)/2197.0
      	 inter2(i)=(-xwrk(2,i)*7200.0+xwrk(3,i)*7296.0)/2197.0
           xend(i)=inter1(i)+inter2(i)
		 enddo
c------(40)-------------------------------------------
           call derivs(xend,t0+12.0*h/13.0,ff,N)
           do i=1,N,1
	     xwrk(4,i)=h*ff(i)
           xend(i)=x0(i)+(439.0*xwrk(1,i)/216.0-
     s	 8.0*xwrk(2,i)+3680.0*xwrk(3,i)/513.0
     s     -845.0*xwrk(4,i)/4104.0)
           enddo
c------(50)---------------------------------------------		   
           call derivs(xend,t0+h,ff,N)
           do i=1,N,1
		 xwrk(5,i)=h*ff(i)
		 xend(i)=x0(i)-8.0*xwrk(1,i)/27.0+
     s     2.0*xwrk(2,i)-3544.0*xwrk(3,i)/2565.0
     s     +1859.0*xwrk(4,i)/4104.0-11.0*xwrk(5,i)/40.0		  
           enddo
c------(60)-----------------------------------------------
           call derivs(xend,t0+h/2.0,ff,N)
		 do i=1,N,1	  
           xwrk(6,i)=h*ff(i)
	     enddo
c---------------------------------------------------------
c---------------------------------------------------------
           sum=0.0
           error=0.0
c-------(70)-------------------------------------------
           do i=1,N,1
		 sum=abs(xwrk(1,i)/360.0-128.0*xwrk(3,i)/4275.0
     s     -2197.0*xwrk(4,i)/75240.0+xwrk(5,i)/50.0
     s     +2.0*xwrk(6,i)/55.0)
           error=amax1(error,sum)
		 enddo
c-------(80)-----------------------------------------------
           if (error .LT. tol) then 
	       do i=1,N,1  
             xend(i)=x0(i)+16.0*xwrk(1,i)/135.0+
     s       6656.0*xwrk(3,i)/12825.0+28561.0*xwrk(4,i)/56430.0
     s       -9.0*xwrk(5,i)/50.0+2.0*xwrk(6,i)/55.0
	        x0(i)=xend(i)
			enddo 
c--------------------------------------------------------
              t0=t0+h
		endif 				 
c---------------------------------------------------------
c---------------------------------------------------------          
           if (error .GT. tol) then 
		 h=h/2.0		 
		 endif 
           if (error .LT. h*tol/10.0) then 
		 h=h*2.0		 
		 endif 
           if (t0+h .GT. tend) then 
           h=tend-t0
           endif
c------------------------------------------------------------------		 
c------------------------------------------------------------------		 		  		            



	  endif
c------------------------------------------------------------------
       goto 1
	 return	   
       end  
c------------------------------------------------------------------
c------------------------------------------------------------------
c MHD PLASMA IN COSMOLOGY
c------------------------------------------------------------------
c------------------------------------------------------------------

      subroutine derivs(x,t,ff,N)
	parameter (pi = 3.14159)
	real x(N),t,ff(N)
	real omg, sig, gam, tht
	real cof1, cof2, el
	integer N
c------------------------------------------------------
c------------------------------------------------------      
      sig=10.0
	gam=0.71
	omg=0.1
	tht=pi*45.0/180.0
c------------------------------------------------------
	cof1=((1-gam)*(3*gam-1))**0.5
	cof2=(1-gam)*(3-gam)
      el=(1-gam)/(1+gam)
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(1)=x(2)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(2)=-2*omg*x(4)+omg*omg*x(1)
     s-(sin(tht)*sin(tht)/(t**(2*el))
     s+cos(tht)*cos(tht)/t)*omg*omg*x(1)
     s-2*(x(2)+omg*x(3))/((1+gam)*t)+x(1)/(2*t*t)
     s+gam*(3-gam)*x(1)/((1+gam)*(1+gam)*t*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(3)=x(4)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(4)=2*omg*x(2)+omg*omg*x(3)
     s-(sin(tht)*sin(tht)/(t**(2*el))
     s+cos(tht)*cos(tht)/t)*omg*omg*x(3)
     s-2*(x(4)-omg*x(1))/((1+gam)*t)+x(3)/(2*t*t)
     s+gam*(3-gam)*x(3)/((1+gam)*(1+gam)*t*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(5)=x(6)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(6)=-2*omg*x(8)+omg*omg*x(5)
     s-(sin(tht)*sin(tht)/(t**(2*el))
     s+cos(tht)*cos(tht)/t)*omg*omg*x(5)
     s-2*(x(6)+omg*x(7))/((1+gam)*t)
     s-(cos(tht)*cos(tht)/2+el*sin(tht)*sin(tht))*x(5)/(t*t)
     s-sin(tht)*cos(tht)*(1-3*gam)*x(9)/(2*(1+gam)*t*t)
     s-(cof2+cos(tht)*cos(tht)*cof1*cof1)*x(5)/(2*(1+gam)*(1+gam)*t*t)
     s+sin(tht)*cos(tht)*cof1*cof1*x(9)/(2*(1+gam)*(1+gam)*t*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(7)=x(8)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(8)=2*omg*x(6)+omg*omg*x(7)
     s-(sin(tht)*sin(tht)/(t**(2*el))
     s+cos(tht)*cos(tht)/t)*omg*omg*x(7)
     s-2*(x(8)-omg*x(5))/((1+gam)*t)
     s-(cos(tht)*cos(tht)/2+el*sin(tht)*sin(tht))*x(7)/(t*t)
     s-sin(tht)*cos(tht)*(1-3*gam)*x(11)/(2*(1+gam)*t*t)
     s-(cof2+cos(tht)*cos(tht)*cof1*cof1)*x(7)/(2*(1+gam)*(1+gam)*t*t)
     s+sin(tht)*cos(tht)*cof1*cof1*x(11)/(2*(1+gam)*(1+gam)*t*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(9)=x(10)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(10)=-2*omg*x(12)+omg*omg*x(9)
     s-(sin(tht)*sin(tht)/(t**(2*el))
     s+cos(tht)*cos(tht)/t)*omg*omg*x(9)
     s-2*(x(10)+omg*x(11))/((1+gam)*t)
     s-(sin(tht)*sin(tht)/2+el*cos(tht)*cos(tht))*x(9)/(t*t)
     s-sin(tht)*cos(tht)*(1-3*gam)*x(5)/(2*(1+gam)*t*t)
     s-(cof2+sin(tht)*sin(tht)*cof1*cof1)*x(9)/(2*(1+gam)*(1+gam)*t*t)
     s+sin(tht)*cos(tht)*cof1*cof1*x(5)/(2*(1+gam)*(1+gam)*t*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(11)=x(12)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(12)=2*omg*x(10)+omg*omg*x(11)
     s-(sin(tht)*sin(tht)/(t**(2*el))
     s+cos(tht)*cos(tht)/t)*omg*omg*x(11)
     s-2*(x(12)-omg*x(9))/((1+gam)*t)
     s-(sin(tht)*sin(tht)/2+el*cos(tht)*cos(tht))*x(11)/(t*t)
     s-sin(tht)*cos(tht)*(1-3*gam)*x(7)/(2*(1+gam)*t*t)
     s-(cof2+sin(tht)*sin(tht)*cof1*cof1)*x(11)/(2*(1+gam)*(1+gam)*t*t)
     s+sin(tht)*cos(tht)*cof1*cof1*x(7)/(2*(1+gam)*(1+gam)*t*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(13)=-omg*x(14)+sig*cos(tht)*omg*x(18)
     s-sig*cos(tht)*cof1*omg*x(3)/(2*(1+gam)*t*t)
     s-sig*cos(tht)*cof1*omg*x(28)/(2*(1+gam)*t)
     s-2*x(13)/((1+gam)*t)+sig*sin(tht)*omg*x(20)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(14)=omg*x(13)-sig*cos(tht)*omg*x(17)
     s+sig*cos(tht)*cof1*omg*x(1)/(2*(1+gam)*t*t)
     s+sig*cos(tht)*cof1*omg*x(27)/(2*(1+gam)*t)
     s-2*x(14)/((1+gam)*t)-sig*sin(tht)*omg*x(19)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(15)=-omg*x(16)-cos(tht)*omg*x(22)
     s-(sin(tht)*sin(tht)/cos(tht))*omg*x(22)*t**(1-2*el)
     s-2*x(15)/((1+gam)*t)-4*pi*sig*x(15)
     s-4*pi*sig*cof1*x(29)/(2*(1+gam)*t)
c---------------------------------------------------------------------
c---------------------------------------------------------------------
c---------------------------------------------------------------------
      ff(16)=omg*x(15)+cos(tht)*omg*x(21)
     s+(sin(tht)*sin(tht)/cos(tht))*omg*x(21)*t**(1-2*el)
     s-2*x(16)/((1+gam)*t)-4*pi*sig*x(16)
     s-4*pi*sig*cof1*x(30)/(2*(1+gam)*t)
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(17)=-omg*x(18)-sin(tht)*omg*x(24)-2*x(17)/((1+gam)*t)
     s-4*pi*sig*x(17)+4*pi*sig*cof1*x(27)/(2*(1+gam)*t)
     s+4*pi*sig*cof1*x(1)/(2*(1+gam)*t*t)
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(18)=omg*x(17)+sin(tht)*omg*x(23)-2*x(18)/((1+gam)*t)
     s-4*pi*sig*x(18)+4*pi*sig*cof1*x(28)/(2*(1+gam)*t)
     s+4*pi*sig*cof1*x(3)/(2*(1+gam)*t*t)
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(19)=-omg*x(20)+cos(tht)*omg*x(24)
     s-2*x(19)/((1+gam)*t)-4*pi*sig*x(19)
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(20)=omg*x(19)-cos(tht)*omg*x(23)
     s-2*x(20)/((1+gam)*t)-4*pi*sig*x(20)
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(21)=-omg*x(22)-2*x(21)/t-cos(tht)*omg*x(16)/t
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(22)=omg*x(21)-2*x(22)/t+cos(tht)*omg*x(15)/t
c--------------------------------------------------------------------
c--------------------------------------------------------------------
c--------------------------------------------------------------------
      ff(23)=-omg*x(24)-(1+2*el)*x(23)/t
     s-sin(tht)*omg*x(18)/t**(2*el)
     s+cos(tht)*omg*x(20)/t
     s+cof1*omg*sin(tht)*x(3)/(2*(1+gam)*t**(2*el+2))
     s+cof1*sin(tht)*(x(6)+omg*x(7))/(2*(1+gam)*t**(2*el+2))
     s-cof1*sin(tht)*x(5)/(2*(1+gam)*t**(2*el+3))
     s+cof1*cos(tht)*(x(10)+omg*x(11))/(2*(1+gam)*t**(2*el+2))
     s-cof1*cos(tht)*x(9)/(2*(1+gam)*t**(2*el+3))
c-----------------------------------------------------------------
c-----------------------------------------------------------------
c-----------------------------------------------------------------
      ff(24)=omg*x(23)-(1+2*el)*x(24)/t
     s+sin(tht)*omg*x(17)/t**(2*el)
     s-cos(tht)*omg*x(19)/t
     s-cof1*omg*sin(tht)*x(1)/(2*(1+gam)*t**(2*el+2))
     s+cof1*sin(tht)*(x(8)-omg*x(5))/(2*(1+gam)*t**(2*el+2))
     s-cof1*sin(tht)*x(7)/(2*(1+gam)*t**(2*el+3))
     s+cof1*cos(tht)*(x(12)-omg*x(9))/(2*(1+gam)*t**(2*el+2))
     s-cof1*cos(tht)*x(11)/(2*(1+gam)*t**(2*el+3))
c----------------------------------------------------------------
c----------------------------------------------------------------
c----------------------------------------------------------------
      ff(25)=-omg*x(26)-(cof1/(8*pi*(1+gam)))*(ff(21)+omg*x(22))
     s+(3-gam)*(cos(tht)*x(30)
     s+sin(tht)*x(32))/(16*pi*(1+gam)*t*t)
     s-cof1*cos(tht)*omg*x(16)/(8*pi*(1+gam)*t)-2*x(25)/t
     s-cof1*x(21)/(4*pi*(1+gam)*t)
c---------------------------------------------------------------
c---------------------------------------------------------------
c---------------------------------------------------------------      
      ff(26)=omg*x(25)-(cof1/(8*pi*(1+gam)))*(ff(22)-omg*x(21))
     s-(3-gam)*(cos(tht)*x(29)
     s+sin(tht)*x(31))/(16*pi*(1+gam)*t*t)
     s+cof1*cos(tht)*omg*x(15)/(8*pi*(1+gam)*t)-2*x(26)/t
     s-cof1*x(22)/(4*pi*(1+gam)*t) 
c---------------------------------------------------------------
c---------------------------------------------------------------
c---------------------------------------------------------------
      ff(27)=-omg*x(28)-(1-gam)*x(27)/((1+gam)*t)
     s-2*cof1*t*(ff(17)+omg*x(18))/(3-gam)
     s-4*cof1*x(17)/((3-gam)*(1+gam))
     s-2*(cof1/(3-gam))*t*omg*x(24)*sin(tht)
     s-(x(2)+omg*x(3))/t+2*gam*x(1)/((1+gam)*t*t)
c--------------------------------------------------------------
c--------------------------------------------------------------
c--------------------------------------------------------------
      ff(28)=omg*x(27)-(1-gam)*x(28)/((1+gam)*t)
     s-2*cof1*t*(ff(18)-omg*x(17))/(3-gam)
     s-4*cof1*x(18)/((3-gam)*(1+gam))
     s+2*(cof1/(3-gam))*t*omg*x(23)*sin(tht)
     s-(x(4)-omg*x(1))/t+2*gam*x(3)/((1+gam)*t*t)
c--------------------------------------------------------------
c--------------------------------------------------------------
c--------------------------------------------------------------	 
      ff(29)=-omg*x(30)-(1-gam)*x(29)/((1+gam)*t)
     s+2*cof1*t*(ff(15)+omg*x(16))/(3-gam)
     s+4*cof1*x(15)/((3-gam)*(1+gam))
     s+2*(cof1/(3-gam))*t*omg*x(22)
     s*(cos(tht)+(sin(tht)*sin(tht)/cos(tht))*t**(2*(1-el)))
     s+16*pi*gam*((1+gam)/(3-gam))*cos(tht)*omg*x(26)*t
c------------------------------------------------------------
c------------------------------------------------------------
c------------------------------------------------------------
      ff(30)=omg*x(29)-(1-gam)*x(30)/((1+gam)*t)
     s+2*cof1*t*(ff(16)-omg*x(15))/(3-gam)
     s+4*cof1*x(16)/((3-gam)*(1+gam))
     s-2*(cof1/(3-gam))*t*omg*x(21)
     s*(cos(tht)+(sin(tht)*sin(tht)/cos(tht))*t**(2*(1-el)))
     s-16*pi*gam*((1+gam)/(3-gam))*cos(tht)*omg*x(25)*t
c------------------------------------------------------------
c------------------------------------------------------------
c------------------------------------------------------------
	ff(31)=-omg*x(32)-(1-2*gam)*x(31)/((1+gam)*t)
     s+16*pi*gam*((1+gam)/(3-gam))*sin(tht)*omg*x(26)
     s*t**(2*(1-el))
c------------------------------------------------------------
c------------------------------------------------------------
c------------------------------------------------------------
	ff(32)=omg*x(31)-(1-2*gam)*x(32)/((1+gam)*t)
     s-16*pi*gam*((1+gam)/(3-gam))*sin(tht)*omg*x(25)
     s*t**(2*(1-el))
c------------------------------------------------------------
c------------------------------------------------------------
c------------------------------------------------------------	 
      return
	end
c------------------------------------------------------------
c------------------------------------------------------------
c------------------------------------------------------------
